Random surfaces with large systoles

We present two constructions, both inspired by ideas from graph theory, of sequences random surfaces of growing area, whose systoles grow logarithmically as a function of their area. This also allows us to prove a new lower bound on the maximal systole of a closed orientable hyperbolic surface of a given genus.

==> anc/example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Loading the dictionary of surfaces\n",
    "import pickle\n",
    "surfaces = pickle.load(open('random_surfaces_DATABASE.pkl','rb'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "dict_keys([2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100])"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# The list of keys\n",
    "surfaces.keys()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(15,\n",
       " [3,\n",
       "  268,\n",
       "  77,\n",
       "  0,\n",
       "  7,\n",
       "  212,\n",
       "  9,\n",
       "  4,\n",
       "  224,\n",
       "  6,\n",
       "  13,\n",
       "  47,\n",
       "  15,\n",
       "  10,\n",
       "  71,\n",
       "  12,\n",
       "  19,\n",
       "  155,\n",
       "  21,\n",
       "  16,\n",
       "  230,\n",
       "  18,\n",
       "  25,\n",
       "  131,\n",
       "  27,\n",
       "  22,\n",
       "  89,\n",
       "  24,\n",
       "  31,\n",
       "  245,\n",
       "  33,\n",
       "  28,\n",
       "  164,\n",
       "  30,\n",
       "  37,\n",
       "  200,\n",
       "  39,\n",
       "  34,\n",
       "  248,\n",
       "  36,\n",
       "  43,\n",
       "  119,\n",
       "  45,\n",
       "  40,\n",
       "  140,\n",
       "  42,\n",
       "  49,\n",
       "  11,\n",
       "  51,\n",
       "  46,\n",
       "  167,\n",
       "  48,\n",
       "  55,\n",
       "  83,\n",
       "  57,\n",
       "  52,\n",
       "  182,\n",
       "  54,\n",
       "  61,\n",
       "  194,\n",
       "  63,\n",
       "  58,\n",
       "  260,\n",
       "  60,\n",
       "  67,\n",
       "  134,\n",
       "  69,\n",
       "  64,\n",
       "  113,\n",
       "  66,\n",
       "  73,\n",
       "  14,\n",
       "  75,\n",
       "  70,\n",
       "  188,\n",
       "  72,\n",
       "  79,\n",
       "  2,\n",
       "  81,\n",
       "  76,\n",
       "  152,\n",
       "  78,\n",
       "  85,\n",
       "  53,\n",
       "  87,\n",
       "  82,\n",
       "  251,\n",
       "  84,\n",
       "  91,\n",
       "  26,\n",
       "  93,\n",
       "  88,\n",
       "  110,\n",
       "  90,\n",
       "  97,\n",
       "  197,\n",
       "  99,\n",
       "  94,\n",
       "  128,\n",
       "  96,\n",
       "  103,\n",
       "  227,\n",
       "  105,\n",
       "  100,\n",
       "  176,\n",
       "  102,\n",
       "  109,\n",
       "  269,\n",
       "  111,\n",
       "  106,\n",
       "  92,\n",
       "  108,\n",
       "  115,\n",
       "  68,\n",
       "  117,\n",
       "  112,\n",
       "  179,\n",
       "  114,\n",
       "  121,\n",
       "  41,\n",
       "  123,\n",
       "  118,\n",
       "  137,\n",
       "  120,\n",
       "  127,\n",
       "  161,\n",
       "  129,\n",
       "  124,\n",
       "  98,\n",
       "  126,\n",
       "  133,\n",
       "  23,\n",
       "  135,\n",
       "  130,\n",
       "  65,\n",
       "  132,\n",
       "  139,\n",
       "  122,\n",
       "  141,\n",
       "  136,\n",
       "  44,\n",
       "  138,\n",
       "  145,\n",
       "  218,\n",
       "  147,\n",
       "  142,\n",
       "  170,\n",
       "  144,\n",
       "  151,\n",
       "  191,\n",
       "  153,\n",
       "  148,\n",
       "  80,\n",
       "  150,\n",
       "  157,\n",
       "  17,\n",
       "  159,\n",
       "  154,\n",
       "  209,\n",
       "  156,\n",
       "  163,\n",
       "  125,\n",
       "  165,\n",
       "  160,\n",
       "  32,\n",
       "  162,\n",
       "  169,\n",
       "  50,\n",
       "  171,\n",
       "  166,\n",
       "  146,\n",
       "  168,\n",
       "  175,\n",
       "  239,\n",
       "  177,\n",
       "  172,\n",
       "  104,\n",
       "  174,\n",
       "  181,\n",
       "  116,\n",
       "  183,\n",
       "  178,\n",
       "  56,\n",
       "  180,\n",
       "  187,\n",
       "  254,\n",
       "  189,\n",
       "  184,\n",
       "  74,\n",
       "  186,\n",
       "  193,\n",
       "  149,\n",
       "  195,\n",
       "  190,\n",
       "  59,\n",
       "  192,\n",
       "  199,\n",
       "  95,\n",
       "  201,\n",
       "  196,\n",
       "  35,\n",
       "  198,\n",
       "  205,\n",
       "  236,\n",
       "  207,\n",
       "  202,\n",
       "  257,\n",
       "  204,\n",
       "  211,\n",
       "  158,\n",
       "  213,\n",
       "  208,\n",
       "  5,\n",
       "  210,\n",
       "  217,\n",
       "  266,\n",
       "  219,\n",
       "  214,\n",
       "  143,\n",
       "  216,\n",
       "  223,\n",
       "  242,\n",
       "  225,\n",
       "  220,\n",
       "  8,\n",
       "  222,\n",
       "  229,\n",
       "  101,\n",
       "  231,\n",
       "  226,\n",
       "  20,\n",
       "  228,\n",
       "  235,\n",
       "  263,\n",
       "  237,\n",
       "  232,\n",
       "  203,\n",
       "  234,\n",
       "  241,\n",
       "  173,\n",
       "  243,\n",
       "  238,\n",
       "  221,\n",
       "  240,\n",
       "  247,\n",
       "  29,\n",
       "  249,\n",
       "  244,\n",
       "  38,\n",
       "  246,\n",
       "  253,\n",
       "  86,\n",
       "  255,\n",
       "  250,\n",
       "  185,\n",
       "  252,\n",
       "  259,\n",
       "  206,\n",
       "  261,\n",
       "  256,\n",
       "  62,\n",
       "  258,\n",
       "  265,\n",
       "  233,\n",
       "  267,\n",
       "  262,\n",
       "  215,\n",
       "  264,\n",
       "  1,\n",
       "  107])"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Loading a surface\n",
    "surfaces[23]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

